Parallelization of Garfield++ and neBEM to simulate space charge effects in RPCs

Numerical simulation of avalanches, saturated avalanches, and streamers can help us understand the detector physics of Resistive Plate Chambers (RPC). 3D Monte Carlo simulation of an avalanche inside an RPC, the transition from avalanche to saturated avalanche to streamer may help the search for the optimum voltage and alternate gas mixtures. This task is dauntingly resource-hungry, especially when space charge effects become important, which often coincides with important regimes of operation of these devices. By modifying the electric field inside the RPC dynamically, the space charge plays a crucial role in determining the response of the detector. In this work, a numerical model has been proposed to calculate the dynamic space-charge field inside an RPC and the same has been implemented in the Garfield++ framework. By modeling space charge as the large number of line charges and using the multithreading technique OpenMP to calculate electric field, drift line, electron gain, and space charge field, it has been possible to maintain time consumption within reasonable limits. For this purpose, a new class, pAvalancheMC has been introduced in Garfield++. The calculations have been successfully verified with those from existing solvers and an example is provided to show the performance of pAvalancheMC. Moreover, the details of the transition of an avalanche into a saturated avalanche have been discussed. The induced charge distribution is calculated for a timing RPC and results are verified with the experiment.

==> figures/results_forpaper/gain_with_negions.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void gain_with_negions()
{
//=========Macro generated from canvas: ss/
//=========  (Sun Aug 13 12:10:50 2023) by ROOT version 6.26/04
   TCanvas *ss = new TCanvas("ss", "",164,126,778,638);
   ss->Range(-4.626486,-2.988958e+07,28.3107,2.651495e+08);
   ss->SetFillColor(0);
   ss->SetBorderMode(0);
   ss->SetBorderSize(2);
   ss->SetLeftMargin(0.1404639);
   ss->SetFrameBorderMode(0);
   ss->SetFrameBorderMode(0);
   
   Double_t _fx1[1021] = {
   0,
   0.02,
   0.04,
   0.06,
   0.08,
   0.1,
   0.12,
   0.14,
   0.16,
   0.18,
   0.2,
   0.22,
   0.24,
   0.26,
   0.28,
   0.3,
   0.32,
   0.34,
   0.36,
   0.38,
   0.4,
   0.42,
   0.44,
   0.46,
   0.48,
   0.5,
   0.52,
   0.54,
   0.56,
   0.58,
   0.6,
   0.62,
   0.64,
   0.66,
   0.68,
   0.7,
   0.72,
   0.74,
   0.76,
   0.78,
   0.8,
   0.82,
   0.84,
   0.86,
   0.88,
   0.9,
   0.92,
   0.94,
   0.96,
   0.98,
   1,
   1.02,
   1.04,
   1.06,
   1.08,
   1.1,
   1.12,
   1.14,
   1.16,
   1.18,
   1.2,
   1.22,
   1.24,
   1.26,
   1.28,
   1.3,
   1.32,
   1.34,
   1.36,
   1.38,
   1.4,
   1.42,
   1.44,
   1.46,
   1.48,
   1.5,
   1.52,
   1.54,
   1.56,
   1.58,
   1.6,
   1.62,
   1.64,
   1.66,
   1.68,
   1.7,
   1.72,
   1.74,
   1.76,
   1.78,
   1.8,
   1.82,
   1.84,
   1.86,
   1.88,
   1.9,
   1.92,
   1.94,
   1.96,
   1.98,
   2,
   2.02,
   2.04,
   2.06,
   2.08,
   2.1,
   2.12,
   2.14,
   2.16,
   2.18,
   2.2,
   2.22,
   2.24,
   2.26,
   2.28,
   2.3,
   2.32,
   2.34,
   2.36,
   2.38,
   2.4,
   2.42,
   2.44,
   2.46,
   2.48,
   2.5,
   2.52,
   2.54,
   2.56,
   2.58,
   2.6,
   2.62,
   2.64,
   2.66,
   2.68,
   2.7,
   2.72,
   2.74,
   2.76,
   2.78,
   2.8,
   2.82,
   2.84,
   2.86,
   2.88,
   2.9,
   2.92,
   2.94,
   2.96,
   2.98,
   3,
   3.02,
   3.04,
   3.06,
   3.08,
   3.1,
   3.12,
   3.14,
   3.16,
   3.18,
   3.2,
   3.22,
   3.24,
   3.26,
   3.28,
   3.3,
   3.32,
   3.34,
   3.36,
   3.38,
   3.4,
   3.42,
   3.44,
   3.46,
   3.48,
   3.5,
   3.52,
   3.54,
   3.56,
   3.58,
   3.6,
   3.62,
   3.64,
   3.66,
   3.68,
   3.7,
   3.72,
   3.74,
   3.76,
   3.78,
   3.8,
   3.82,
   3.84,
   3.86,
   3.88,
   3.9,
   3.92,
   3.94,
   3.96,
   3.98,
   4,
   4.02,
   4.04,
   4.06,
   4.08,
   4.1,
   4.12,
   4.14,
   4.16,
   4.18,
   4.2,
   4.22,
   4.24,
   4.26,
   4.28,
   4.3,
   4.32,
   4.34,
   4.36,
   4.38,
   4.4,
   4.42,
   4.44,
   4.46,
   4.48,
   4.5,
   4.52,
   4.54,
   4.56,
   4.58,
   4.6,
   4.62,
   4.64,
   4.66,
   4.68,
   4.7,
   4.72,
   4.74,
   4.76,
   4.78,
   4.8,
   4.82,
   4.84,
   4.86,
   4.88,
   4.9,
   4.92,
   4.94,
   4.96,
   4.98,
   5,
   5.02,
   5.04,
   5.06,
   5.08,
   5.1,
   5.12,
   5.14,
   5.16,
   5.18,
   5.2,
   5.22,
   5.24,
   5.26,
   5.28,
   5.3,
   5.32,
   5.34,
   5.36,
   5.38,
   5.4,
   5.42,
   5.44,
   5.46,
   5.48,
   5.5,
   5.52,
   5.54,
   5.56,
   5.58,
   5.6,
   5.62,
   5.64,
   5.66,
   5.68,
   5.7,
   5.72,
   5.74,
   5.76,
   5.78,
   5.8,
   5.82,
   5.84,
   5.86,
   5.88,
   5.9,
   5.92,
   5.94,
   5.96,
   5.98,
   6,
   6.02,
   6.04,
   6.06,
   6.08,
   6.1,
   6.12,
   6.14,
   6.16,
   6.18,
   6.2,
   6.22,
   6.24,
   6.26,
   6.28,
   6.3,
   6.32,
   6.34,
   6.36,
   6.38,
   6.4,
   6.42,
   6.44,
   6.46,
   6.48,
   6.5,
   6.52,
   6.54,
   6.56,
   6.58,
   6.6,
   6.62,
   6.64,
   6.66,
   6.68,
   6.7,
   6.72,
   6.74,
   6.76,
   6.78,
   6.8,
   6.82,
   6.84,
   6.86,
   6.88,
   6.9,
   6.92,
   6.94,
   6.96,
   6.98,
   7,
   7.02,
   7.04,
   7.06,
   7.08,
   7.1,
   7.12,
   7.14,
   7.16,
   7.18,
   7.2,
   7.22,
   7.24,
   7.26,
   7.28,
   7.3,
   7.32,
   7.34,
   7.36,
   7.38,
   7.4,
   7.42,
   7.44,
   7.46,
   7.48,
   7.5,
   7.52,
   7.54,
   7.56,
   7.58,
   7.6,
   7.62,
   7.64,
   7.66,
   7.68,
   7.7,
   7.72,
   7.74,
   7.76,
   7.78,
   7.8,
   7.82,
   7.84,
   7.86,
   7.88,
   7.9,
   7.92,
   7.94,
   7.96,
   7.98,
   8,
   8.02,
   8.04,
   8.06,
   8.08,
   8.1,
   8.12,
   8.14,
   8.16,
   8.18,
   8.2,
   8.22,
   8.24,
   8.26,
   8.28,
   8.3,
   8.32,
   8.34,
   8.36,
   8.38,
   8.4,
   8.42,
   8.44,
   8.46,
   8.48,
   8.5,
   8.52,
   8.54,
   8.56,
   8.58,
   8.6,
   8.62,
   8.64,
   8.66,
   8.68,
   8.7,
   8.72,
   8.74,
   8.76,
   8.78,
   8.8,
   8.82,
   8.84,
   8.86,
   8.88,
   8.9,
   8.92,
   8.94,
   8.96,
   8.98,
   9,
   9.02,
   9.04,
   9.06,
   9.08,
   9.1,
   9.12,
   9.14,
   9.16,
   9.18,
   9.2,
   9.22,
   9.24,
   9.26,
   9.28,
   9.3,
   9.32,
   9.34,
   9.36,
   9.38,
   9.4,
   9.42,
   9.44,
   9.46,
   9.48,
   9.5,
   9.52,
   9.54,
   9.56,
   9.58,
   9.6,
   9.62,
   9.64,
   9.66,
   9.68,
   9.7,
   9.72,
   9.74,
   9.76,
   9.78,
   9.8,
   9.82,
   9.84,
   9.86,
   9.88,
   9.9,
   9.92,
   9.94,
   9.96,
   9.98,
   10,
   10.02,
   10.04,
   10.06,
   10.08,
   10.1,
   10.12,
   10.14,
   10.16,
   10.18,
   10.2,
   10.22,
   10.24,
   10.26,
   10.28,
   10.3,
   10.32,
   10.34,
   10.36,
   10.38,
   10.4,
   10.42,
   10.44,
   10.46,
   10.48,
   10.5,
   10.52,
   10.54,
   10.56,
   10.58,
   10.6,
   10.62,
   10.64,
   10.66,
   10.68,
   10.7,
   10.72,
   10.74,
   10.76,
   10.78,
   10.8,
   10.82,
   10.84,
   10.86,
   10.88,
   10.9,
   10.92,
   10.94,
   10.96,
   10.98,
   11,
   11.02,
   11.04,
   11.06,
   11.08,
   11.1,
   11.12,
   11.14,
   11.16,
   11.18,
   11.2,
   11.22,
   11.24,
   11.26,
   11.28,
   11.3,
   11.32,
   11.34,
   11.36,
   11.38,
   11.4,
   11.42,
   11.44,
   11.46,
   11.48,
   11.5,
   11.52,
   11.54,
   11.56,
   11.58,
   11.6,
   11.62,
   11.64,
   11.66,
   11.68,
   11.69459,
   11.72,
   11.74,
   11.76,
   11.78,
   11.8,
   11.82,
   11.84,
   11.86,
   11.85567,
   11.9,
   11.92,
   11.94,
   11.96,
   11.98,
   12,
   12.02,
   12.04,
   12.06,
   12.08,
   12.1,
   12.12,
   12.14,
   12.13756,
   12.18,
   12.2,
   12.22,
   12.24,
   12.26,
   12.28,
   12.3,
   12.32,
   12.34,
   12.36,
   12.38,
   12.4,
   12.42,
   12.44,
   12.46,
   12.48,
   12.5,
   12.52,
   12.54,
   12.56,
   12.58,
   12.6,
   12.62,
   12.64,
   12.66,
   12.68,
   12.7,
   12.72,
   12.74,
   12.76,
   12.78,
   12.8,
   12.82,
   12.84,
   12.86,
   12.88,
   12.9,
   12.92,
   12.94,
   12.96,
   12.98,
   13,
   13.02,
   13.04,
   13.06,
   13.08,
   13.1,
   13.12,
   13.14,
   13.16,
   13.18,
   13.2,
   13.22,
   13.24,
   13.26,
   13.28,
   13.3,
   13.32,
   13.34,
   13.36,
   13.38,
   13.4,
   13.42,
   13.44,
   13.46,
   13.48,
   13.5,
   13.52,
   13.54,
   13.56,
   13.58,
   13.6,
   13.62,
   13.64,
   13.66,
   13.68,
   13.7,
   13.72,
   13.74,
   13.76,
   13.78,
   13.8,
   13.82,
   13.84,
   13.86,
   13.88,
   13.9,
   13.92,
   13.94,
   13.96,
   13.98,
   14,
   14.02,
   14.04,
   14.06,
   14.08,
   14.1,
   14.12,
   14.14,
   14.16,
   14.18,
   14.2,
   14.22,
   14.24,
   14.26,
   14.28,
   14.3,
   14.32,
   14.34,
   14.36,
   14.38,
   14.4,
   14.42,
   14.44,
   14.46,
   14.48,
   14.5,
   14.52,
   14.54,
   14.56,
   14.58,
   14.6,
   14.62,
   14.64,
   14.66,
   14.68,
   14.7,
   14.72,
   14.74,
   14.76,
   14.78,
   14.8,
   14.82,
   14.84,
   14.86,
   14.88,
   14.9,
   14.92,
   14.94,
   14.96,
   14.98,
   15,
   15.02,
   15.04,
   15.06,
   15.08,
   15.1,
   15.12,
   15.14,
   15.16,
   15.18,
   15.2,
   15.22,
   15.24,
   15.26,
   15.28,
   15.3,
   15.32,
   15.34,
   15.36,
   15.38,
   15.4,
   15.42,
   15.44,
   15.46,
   15.48,
   15.5,
   15.52,
   15.54,
   15.56,
   15.58,
   15.6,
   15.62,
   15.64,
   15.66,
   15.68,
   15.7,
   15.72,
   15.74,
   15.76,
   15.78,
   15.8,
   15.82,
   15.84,
   15.86,
   15.88,
   15.9,
   15.92,
   15.94,
   15.96,
   15.98,
   16,
   16.02,
   16.04,
   16.06,
   16.08,
   16.1,
   16.12,
   16.14,
   16.16,
   16.18,
   16.2,
   16.22,
   16.24,
   16.26,
   16.28,
   16.3,
   16.32,
   16.34,
   16.36,
   16.38,
   16.4,
   16.42,
   16.44,
   16.46,
   16.48,
   16.5,
   16.52,
   16.54,
   16.56,
   16.58,
   16.6,
   16.62,
   16.64,
   16.66,
   16.68,
   16.7,
   16.72,
   16.74,
   16.76,
   16.78,
   16.8,
   16.82,
   16.84,
   16.86,
   16.88,
   16.9,
   16.92,
   16.94,
   16.96,
   16.98,
   17,
   17.02,
   17.04,
   17.06,
   17.08,
   17.1,
   17.12,
   17.14,
   17.16,
   17.18,
   17.2,
   17.22,
   17.24,
   17.26,
   17.28,
   17.3,
   17.32,
   17.34,
   17.36,
   17.38,
   17.4,
   17.42,
   17.44,
   17.46,
   17.48,
   17.5,
   17.52,
   17.54,
   17.56,
   17.58,
   17.6,
   17.62,
   17.64,
   17.66,
   17.68,
   17.7,
   17.72,
   17.74,
   17.76,
   17.78,
   17.8,
   17.82,
   17.84,
   17.86,
   17.88,
   17.9,
   17.92,
   17.94,
   17.96,
   17.98,
   18,
   18.02,
   18.04,
   18.06,
   18.08,
   18.1,
   18.12,
   18.14,
   18.16,
   18.18,
   18.2,
   18.22,
   18.24,
   18.26,
   18.28,
   18.3,
   18.32,
   18.34,
   18.36,
   18.38,
   18.4,
   18.42,
   18.44,
   18.46,
   18.48,
   18.5,
   18.52,
   18.54,
   18.56,
   18.58,
   18.6,
   18.62,
   18.64,
   18.66,
   18.68,
   18.7,
   18.72,
   18.74,
   18.76,
   18.78,
   18.8,
   18.82,
   18.84,
   18.86,
   18.88,
   18.9,
   18.92,
   18.94,
   18.96,
   18.98,
   19,
   19.02,
   19.04,
   19.06,
   19.08,
   19.1,
   19.12,
   19.14,
   19.16,
   19.18,
   19.2,
   19.22,
   19.24,
   19.26,
   19.28,
   19.3,
   19.32,
   19.34,
   19.36,
   19.38,
   19.4,
   19.42,
   19.44,
   19.46,
   19.48,
   19.5,
   19.52,
   19.54,
   19.56,
   19.58,
   19.6,
   19.62,
   19.64,
   19.66,
   19.68,
   19.7,
   19.72,
   19.74,
   19.76,
   19.78,
   19.8,
   19.82,
   19.84,
   19.86,
   19.88,
   19.9,
   19.92,
   19.94,
   19.96,
   19.98,
   20,
   20.02,
   20.04,
   20.06,
   20.08,
   20.1,
   20.12,
   20.14,
   20.16,
   20.18,
   20.2,
   20.22,
   20.24,
   20.26,
   20.28,
   20.3,
   20.32,
   20.34,
   20.36,
   20.38,
   20.4};
   Double_t _fy1[1021] = {
   50,
   51,
   51,
   55,
   57,
   59,
   60,
   61,
   64,
   66,
   68,
   68,
   69,
   69,
   69,
   72,
   76,
   79,
   82,
   85,
   88,
   92,
   94,
   97,
   101,
   105,
   108,
   110,
   112,
   114,
   116,
   115,
   114,
   118,
   122,
   127,
   133,
   134,
   134,
   140,
   145,
   150,
   156,
   160,
   165,
   166,
   172,
   176,
   183,
   187,
   192,
   198,
   204,
   211,
   215,
   221,
   228,
   237,
   241,
   249,
   255,
   265,
   274,
   282,
   289,
   294,
   305,
   320,
   341,
   346,
   350,
   360,
   369,
   383,
   390,
   401,
   408,
   426,
   436,
   442,
   457,
   471,
   487,
   509,
   520,
   541,
   561,
   579,
   599,
   614,
   626,
   648,
   673,
   688,
   712,
   733,
   756,
   782,
   815,
   838,
   861,
   885,
   911,
   924,
   957,
   976,
   1009,
   1047,
   1082,
   1112,
   1153,
   1190,
   1219,
   1254,
   1285,
   1314,
   1356,
   1399,
   1437,
   1481,
   1523,
   1566,
   1608,
   1657,
   1712,
   1774,
   1824,
   1894,
   1957,
   2016,
   2064,
   2125,
   2178,
   2255,
   2323,
   2393,
   2463,
   2542,
   2611,
   2674,
   2760,
   2837,
   2914,
   2991,
   3093,
   3190,
   3279,
   3363,
   3474,
   3596,
   3693,
   3811,
   3929,
   4057,
   4173,
   4318,
   4464,
   4587,
   4726,
   4848,
   4980,
   5124,
   5274,
   5418,
   5573,
   5696,
   5882,
   6094,
   6300,
   6482,
   6630,
   6835,
   7045,
   7217,
   7419,
   7602,
   7807,
   8024,
   8213,
   8414,
   8612,
   8771,
   8965,
   9143,
   9291,
   9482,
   9667,
   9852,
   10069,
   10265,
   10439,
   10684,
   10880,
   11071,
   11281,
   11493,
   11731,
   12017,
   12240,
   12468,
   12794,
   13079,
   13393,
   13730,
   14081,
   14437,
   14774,
   15138,
   15522,
   15979,
   16394,
   16879,
   17397,
   17945,
   18491,
   19043,
   19620,
   20141,
   20732,
   21328,
   21942,
   22616,
   23269,
   23946,
   24598,
   25278,
   26018,
   26791,
   27556,
   28338,
   29153,
   30001,
   30836,
   31715,
   32677,
   33556,
   34553,
   35553,
   36645,
   37741,
   38857,
   39968,
   41179,
   42444,
   43601,
   44796,
   46073,
   47431,
   48750,
   50160,
   51647,
   53212,
   54817,
   56511,
   58108,
   59728,
   61514,
   63301,
   65238,
   67204,
   69149,
   71080,
   73119,
   75222,
   77418,
   79600,
   81764,
   83934,
   86280,
   88694,
   91190,
   93744,
   96232,
   98834,
   101539,
   104245,
   107104,
   109984,
   112828,
   115735,
   118727,
   121813,
   124952,
   128261,
   131599,
   134905,
   138228,
   141631,
   145140,
   148684,
   152196,
   155840,
   159317,
   162834,
   166296,
   169713,
   173083,
   176225,
   179103,
   182069,
   184799,
   187393,
   189933,
   192115,
   194166,
   196135,
   197863,
   199561,
   201256,
   202889,
   204422,
   205868,
   207515,
   208883,
   210642,
   212542,
   214527,
   216504,
   218837,
   221173,
   223698,
   226504,
   229751,
   233008,
   236773,
   240818,
   245146,
   249951,
   255009,
   260588,
   266437,
   272589,
   278963,
   285906,
   293215,
   300735,
   308653,
   316874,
   325603,
   334510,
   343810,
   353398,
   363371,
   373708,
   384305,
   395502,
   406966,
   418690,
   430716,
   443342,
   456159,
   469423,
   483047,
   496805,
   511134,
   525750,
   540898,
   556199,
   572204,
   589099,
   606314,
   623920,
   642070,
   660620,
   679692,
   699534,
   719843,
   740626,
   762224,
   784204,
   806927,
   829983,
   853963,
   878415,
   903852,
   930018,
   957154,
   984436,
   1012699,
   1041988,
   1071566,
   1102601,
   1134431,
   1167184,
   1200849,
   1235305,
   1270874,
   1307068,
   1344905,
   1383605,
   1423786,
   1464733,
   1506910,
   1550175,
   1594440,
   1639934,
   1687260,
   1735337,
   1784904,
   1835582,
   1887891,
   1941777,
   1997232,
   2054524,
   2112818,
   2173488,
   2235105,
   2298508,
   2364180,
   2431049,
   2499810,
   2570421,
   2643082,
   2717884,
   2794949,
   2873648,
   2954639,
   3037650,
   3122614,
   3210746,
   3301276,
   3392783,
   3487310,
   3585484,
   3685491,
   3787510,
   3891994,
   3999805,
   4110031,
   4223093,
   4338317,
   4456369,
   4578356,
   4702470,
   4830840,
   4961095,
   5093969,
   5230440,
   5370010,
   5513241,
   5659563,
   5809570,
   5961922,
   6118216,
   6278287,
   6441141,
   6608103,
   6779746,
   6954900,
   7134022,
   7317560,
   7504773,
   7697408,
   7894155,
   8095639,
   8301239,
   8514207,
   8731217,
   8954737,
   9182201,
   9417077,
   9657632,
   9905922,
   1.015911e+07,
   1.041996e+07,
   1.068712e+07,
   1.096294e+07,
   1.124501e+07,
   1.153484e+07,
   1.183332e+07,
   1.21395e+07,
   1.245427e+07,
   1.277676e+07,
   1.310807e+07,
   1.344885e+07,
   1.379816e+07,
   1.415793e+07,
   1.452689e+07,
   1.490586e+07,
   1.529419e+07,
   1.569373e+07,
   1.61042e+07,
   1.652741e+07,
   1.696029e+07,
   1.740594e+07,
   1.786114e+07,
   1.833085e+07,
   1.88116e+07,
   1.930564e+07,
   1.980967e+07,
   2.03297e+07,
   2.086376e+07,
   2.141067e+07,
   2.197322e+07,
   2.255079e+07,
   2.314305e+07,
   2.375154e+07,
   2.43759e+07,
   2.501624e+07,
   2.567545e+07,
   2.634999e+07,
   2.704566e+07,
   2.775618e+07,
   2.84835e+07,
   2.922676e+07,
   2.998567e+07,
   3.075798e+07,
   3.154284e+07,
   3.233973e+07,
   3.314555e+07,
   3.395674e+07,
   3.477361e+07,
   3.559332e+07,
   3.641499e+07,
   3.724001e+07,
   3.806707e+07,
   3.889629e+07,
   3.97292e+07,
   4.056277e+07,
   4.139956e+07,
   4.224209e+07,
   4.308958e+07,
   4.394629e+07,
   4.481115e+07,
   4.568622e+07,
   4.657372e+07,
   4.747339e+07,
   4.839082e+07,
   4.932667e+07,
   5.027627e+07,
   5.124567e+07,
   5.223731e+07,
   5.324781e+07,
   5.428415e+07,
   5.534014e+07,
   5.642414e+07,
   5.753498e+07,
   5.867166e+07,
   5.983705e+07,
   6.103124e+07,
   6.225343e+07,
   6.350501e+07,
   6.478809e+07,
   6.610353e+07,
   6.744956e+07,
   6.882814e+07,
   7.023897e+07,
   7.168447e+07,
   7.316473e+07,
   7.467674e+07,
   7.621817e+07,
   7.779615e+07,
   7.940754e+07,
   8.105318e+07,
   8.273412e+07,
   8.444838e+07,
   8.619714e+07,
   8.797969e+07,
   8.979662e+07,
   9.165012e+07,
   9.353404e+07,
   9.544804e+07,
   9.740228e+07,
   9.938802e+07,
   1.014066e+08,
   1.034574e+08,
   1.055389e+08,
   1.076534e+08,
   1.097922e+08,
   1.119616e+08,
   1.141552e+08,
   1.16378e+08,
   1.1862e+08,
   1.208837e+08,
   1.23168e+08,
   1.254726e+08,
   1.277915e+08,
   1.301264e+08,
   1.324686e+08,
   1.348221e+08,
   1.371845e+08,
   1.395505e+08,
   1.419215e+08,
   1.442858e+08,
   1.466507e+08,
   1.491684e+08,
   1.513597e+08,
   1.537016e+08,
   1.560294e+08,
   1.583425e+08,
   1.606323e+08,
   1.628995e+08,
   1.651486e+08,
   1.67367e+08,
   1.698729e+08,
   1.717238e+08,
   1.738556e+08,
   1.75955e+08,
   1.780218e+08,
   1.800595e+08,
   1.820573e+08,
   1.840199e+08,
   1.859407e+08,
   1.878208e+08,
   1.896542e+08,
   1.914434e+08,
   1.931785e+08,
   1.948629e+08,
   1.968368e+08,
   1.980634e+08,
   1.995751e+08,
   2.010205e+08,
   2.024083e+08,
   2.037228e+08,
   2.049672e+08,
   2.061415e+08,
   2.072437e+08,
   2.082698e+08,
   2.09216e+08,
   2.100889e+08,
   2.108825e+08,
   2.115932e+08,
   2.122209e+08,
   2.127689e+08,
   2.132327e+08,
   2.13615e+08,
   2.139137e+08,
   2.1413e+08,
   2.142617e+08,
   2.143109e+08,
   2.142769e+08,
   2.141632e+08,
   2.139639e+08,
   2.136889e+08,
   2.133259e+08,
   2.128866e+08,
   2.123675e+08,
   2.117744e+08,
   2.11105e+08,
   2.103569e+08,
   2.095377e+08,
   2.086454e+08,
   2.076842e+08,
   2.066608e+08,
   2.05572e+08,
   2.044219e+08,
   2.032149e+08,
   2.019537e+08,
   2.00642e+08,
   1.992751e+08,
   1.978587e+08,
   1.963959e+08,
   1.948884e+08,
   1.933412e+08,
   1.917549e+08,
   1.901273e+08,
   1.884669e+08,
   1.867738e+08,
   1.85056e+08,
   1.833194e+08,
   1.815649e+08,
   1.798059e+08,
   1.780613e+08,
   1.76334e+08,
   1.746388e+08,
   1.72989e+08,
   1.713951e+08,
   1.698525e+08,
   1.683656e+08,
   1.669281e+08,
   1.655339e+08,
   1.641781e+08,
   1.628505e+08,
   1.615481e+08,
   1.602479e+08,
   1.58951e+08,
   1.576414e+08,
   1.563067e+08,
   1.54935e+08,
   1.535122e+08,
   1.520292e+08,
   1.504749e+08,
   1.488369e+08,
   1.471096e+08,
   1.452828e+08,
   1.433585e+08,
   1.413257e+08,
   1.391872e+08,
   1.369486e+08,
   1.34613e+08,
   1.321831e+08,
   1.296733e+08,
   1.27088e+08,
   1.244388e+08,
   1.217331e+08,
   1.189816e+08,
   1.161958e+08,
   1.133827e+08,
   1.105534e+08,
   1.077086e+08,
   1.048621e+08,
   1.020167e+08,
   9.918089e+07,
   9.635854e+07,
   9.355359e+07,
   9.077687e+07,
   8.802224e+07,
   8.529833e+07,
   8.26095e+07,
   7.995611e+07,
   7.734017e+07,
   7.476404e+07,
   7.222814e+07,
   6.974036e+07,
   6.730199e+07,
   6.490981e+07,
   6.256451e+07,
   6.027232e+07,
   5.803326e+07,
   5.584388e+07,
   5.370957e+07,
   5.163437e+07,
   4.96107e+07,
   4.764088e+07,
   4.572606e+07,
   4.386926e+07,
   4.206777e+07,
   4.032163e+07,
   3.863266e+07,
   3.699387e+07,
   3.541167e+07,
   3.388122e+07,
   3.240409e+07,
   3.097956e+07,
   2.960381e+07,
   2.827889e+07,
   2.700305e+07,
   2.577403e+07,
   2.459346e+07,
   2.345821e+07,
   2.236641e+07,
   2.132081e+07,
   2.03166e+07,
   1.935373e+07,
   1.84308e+07,
   1.754779e+07,
   1.670124e+07,
   1.589116e+07,
   1.511776e+07,
   1.437642e+07,
   1.366887e+07,
   1.299275e+07,
   1.234687e+07,
   1.173199e+07,
   1.114504e+07,
   1.058438e+07,
   1.004944e+07,
   9539466,
   9053638,
   8591420,
   8151932,
   7732830,
   7334284,
   6954842,
   6593418,
   6250904,
   5925484,
   5615489,
   5321549,
   5042050,
   4775870,
   4524548,
   4285434,
   4058090,
   3841943,
   3638446,
   3444920,
   3261321,
   3087434,
   2921800,
   2765056,
   2615940,
   2475091,
   2341567,
   2215363,
   2095869,
   1982585,
   1875552,
   1773916,
   1677776,
   1586994,
   1500615,
   1418959,
   1341924,
   1268891,
   1199398,
   1134029,
   1071969,
   1013614,
   958257,
   905999,
   856653,
   809554,
   764972,
   723061,
   683191,
   645685,
   610137,
   576340,
   544600,
   514675,
   486291,
   459354,
   434068,
   410054,
   387505,
   366251,
   346272,
   327262,
   308995,
   291854,
   275504,
   260169,
   245413,
   231615,
   218692,
   206524,
   195090,
   184176,
   173888,
   164264,
   155170,
   146446,
   138227,
   130655,
   123172,
   116261,
   109769,
   103684,
   97766,
   92322,
   87243,
   82371,
   77631,
   73219,
   68956,
   65098,
   61552,
   58114,
   54689,
   51640,
   48818,
   45993,
   43412,
   40927,
   38674,
   36509,
   34460,
   32514,
   30636,
   28880,
   27186,
   25676,
   24271,
   22898,
   21635,
   20400,
   19281,
   18196,
   17253,
   16240,
   15324,
   14497,
   13695,
   12914,
   12155,
   11455,
   10841,
   10194,
   9597,
   9022,
   8522,
   8059,
   7570,
   7104,
   6692,
   6292,
   5900,
   5571,
   5260,
   4937,
   4658,
   4377,
   4145,
   3918,
   3684,
   3471,
   3272,
   3086,
   2919,
   2770,
   2612,
   2457,
   2329,
   2173,
   2052,
   1932,
   1810,
   1695,
   1600,
   1500,
   1420,
   1333,
   1252,
   1189,
   1129,
   1069,
   1009,
   945,
   891,
   841,
   775,
   715,
   674,
   632,
   602,
   563,
   529,
   489,
   455,
   422,
   392,
   379,
   358,
   330,
   299,
   288,
   269,
   252,
   242,
   225,
   209,
   201,
   189,
   175,
   167,
   155,
   144,
   133,
   121,
   108,
   97,
   88,
   80,
   78,
   72,
   71,
   68,
   66,
   60,
   55,
   51,
   50,
   49,
   44,
   42,
   39,
   36,
   35,
   34,
   33,
   29,
   27,
   26,
   22,
   21,
   18,
   17,
   16,
   15,
   14,
   13,
   13,
   13,
   12,
   11,
   10,
   10,
   9,
   8,
   6,
   4,
   3,
   3,
   3,
   3,
   3,
   3,
   3,
   3,
   2,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   0};
   TGraph *graph = new TGraph(1021,_fx1,_fy1);
   graph->SetName("");
   graph->SetTitle("");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0066");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerColor(2);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","",1021,0,25);
   Graph_Graph1->SetMinimum(0);
   Graph_Graph1->SetMaximum(2.35742e+08);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph1->SetLineColor(ci);
   Graph_Graph1->GetXaxis()->SetTitle("Time in nano second");
   Graph_Graph1->GetXaxis()->CenterTitle(true);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph1->GetXaxis()->SetTitleOffset(0.79);
   Graph_Graph1->GetYaxis()->SetTitle("Number of electrons");
   Graph_Graph1->GetYaxis()->CenterTitle(true);
   Graph_Graph1->GetYaxis()->SetLabelOffset(0.002);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph1->GetYaxis()->SetTitleOffset(1.03);
   Graph_Graph1->GetZaxis()->SetLabelFont(42);
   Graph_Graph1->GetZaxis()->SetTitleOffset(1);
   Graph_Graph1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph1);
   
   graph->Draw("a c");
   
   Double_t _fx2[1028] = {
   0,
   0.02,
   0.04,
   0.06,
   0.08,
   0.1,
   0.12,
   0.14,
   0.16,
   0.18,
   0.2,
   0.22,
   0.24,
   0.26,
   0.28,
   0.3,
   0.32,
   0.34,
   0.36,
   0.38,
   0.4,
   0.42,
   0.44,
   0.46,
   0.48,
   0.5,
   0.52,
   0.54,
   0.56,
   0.58,
   0.6,
   0.62,
   0.64,
   0.66,
   0.68,
   0.7,
   0.72,
   0.74,
   0.76,
   0.78,
   0.8,
   0.82,
   0.84,
   0.86,
   0.88,
   0.9,
   0.92,
   0.94,
   0.96,
   0.98,
   1,
   1.02,
   1.04,
   1.06,
   1.08,
   1.1,
   1.12,
   1.14,
   1.16,
   1.18,
   1.2,
   1.22,
   1.24,
   1.26,
   1.28,
   1.3,
   1.32,
   1.34,
   1.36,
   1.38,
   1.4,
   1.42,
   1.44,
   1.46,
   1.48,
   1.5,
   1.52,
   1.54,
   1.56,
   1.58,
   1.6,
   1.62,
   1.64,
   1.66,
   1.68,
   1.7,
   1.72,
   1.74,
   1.76,
   1.78,
   1.8,
   1.82,
   1.84,
   1.86,
   1.88,
   1.9,
   1.92,
   1.94,
   1.96,
   1.98,
   2,
   2.02,
   2.04,
   2.06,
   2.08,
   2.1,
   2.12,
   2.14,
   2.16,
   2.18,
   2.2,
   2.22,
   2.24,
   2.26,
   2.28,
   2.3,
   2.32,
   2.34,
   2.36,
   2.38,
   2.4,
   2.42,
   2.44,
   2.46,
   2.48,
   2.5,
   2.52,
   2.54,
   2.56,
   2.58,
   2.6,
   2.62,
   2.64,
   2.66,
   2.68,
   2.7,
   2.72,
   2.74,
   2.76,
   2.78,
   2.8,
   2.82,
   2.84,
   2.86,
   2.88,
   2.9,
   2.92,
   2.94,
   2.96,
   2.98,
   3,
   3.02,
   3.04,
   3.06,
   3.08,
   3.1,
   3.12,
   3.14,
   3.16,
   3.18,
   3.2,
   3.22,
   3.24,
   3.26,
   3.28,
   3.3,
   3.32,
   3.34,
   3.36,
   3.38,
   3.4,
   3.42,
   3.44,
   3.46,
   3.48,
   3.5,
   3.52,
   3.54,
   3.56,
   3.58,
   3.6,
   3.62,
   3.64,
   3.66,
   3.68,
   3.7,
   3.72,
   3.74,
   3.76,
   3.78,
   3.8,
   3.82,
   3.84,
   3.86,
   3.88,
   3.9,
   3.92,
   3.94,
   3.96,
   3.98,
   4,
   4.02,
   4.04,
   4.06,
   4.08,
   4.1,
   4.12,
   4.14,
   4.16,
   4.18,
   4.2,
   4.22,
   4.24,
   4.26,
   4.28,
   4.3,
   4.32,
   4.34,
   4.36,
   4.38,
   4.4,
   4.42,
   4.44,
   4.46,
   4.48,
   4.5,
   4.52,
   4.54,
   4.56,
   4.58,
   4.6,
   4.62,
   4.64,
   4.66,
   4.68,
   4.7,
   4.72,
   4.74,
   4.76,
   4.78,
   4.8,
   4.82,
   4.84,
   4.86,
   4.88,
   4.9,
   4.92,
   4.94,
   4.96,
   4.98,
   5,
   5.02,
   5.04,
   5.06,
   5.08,
   5.1,
   5.12,
   5.14,
   5.16,
   5.18,
   5.2,
   5.22,
   5.24,
   5.26,
   5.28,
   5.3,
   5.32,
   5.34,
   5.36,
   5.38,
   5.4,
   5.42,
   5.44,
   5.46,
   5.48,
   5.5,
   5.52,
   5.54,
   5.56,
   5.58,
   5.6,
   5.62,
   5.64,
   5.66,
   5.68,
   5.7,
   5.72,
   5.74,
   5.76,
   5.78,
   5.8,
   5.82,
   5.84,
   5.86,
   5.88,
   5.9,
   5.92,
   5.94,
   5.96,
   5.98,
   6,
   6.02,
   6.04,
   6.06,
   6.08,
   6.1,
   6.12,
   6.14,
   6.16,
   6.18,
   6.2,
   6.22,
   6.24,
   6.26,
   6.28,
   6.3,
   6.32,
   6.34,
   6.36,
   6.38,
   6.4,
   6.42,
   6.44,
   6.46,
   6.48,
   6.5,
   6.52,
   6.54,
   6.56,
   6.58,
   6.6,
   6.62,
   6.64,
   6.66,
   6.68,
   6.7,
   6.72,
   6.74,
   6.76,
   6.78,
   6.8,
   6.82,
   6.84,
   6.86,
   6.88,
   6.9,
   6.92,
   6.94,
   6.96,
   6.98,
   7,
   7.02,
   7.04,
   7.06,
   7.08,
   7.1,
   7.12,
   7.14,
   7.16,
   7.18,
   7.2,
   7.22,
   7.24,
   7.26,
   7.28,
   7.3,
   7.32,
   7.34,
   7.36,
   7.38,
   7.4,
   7.42,
   7.44,
   7.46,
   7.48,
   7.5,
   7.52,
   7.54,
   7.56,
   7.58,
   7.6,
   7.62,
   7.64,
   7.66,
   7.68,
   7.7,
   7.72,
   7.74,
   7.76,
   7.78,
   7.8,
   7.82,
   7.84,
   7.86,
   7.88,
   7.9,
   7.92,
   7.94,
   7.96,
   7.98,
   8,
   8.02,
   8.04,
   8.06,
   8.08,
   8.1,
   8.12,
   8.14,
   8.16,
   8.18,
   8.2,
   8.22,
   8.24,
   8.26,
   8.28,
   8.3,
   8.32,
   8.34,
   8.36,
   8.38,
   8.4,
   8.42,
   8.44,
   8.46,
   8.48,
   8.5,
   8.52,
   8.54,
   8.56,
   8.58,
   8.6,
   8.62,
   8.64,
   8.66,
   8.68,
   8.7,
   8.72,
   8.74,
   8.76,
   8.78,
   8.8,
   8.82,
   8.84,
   8.86,
   8.88,
   8.9,
   8.92,
   8.94,
   8.96,
   8.98,
   9,
   9.02,
   9.04,
   9.06,
   9.08,
   9.1,
   9.12,
   9.14,
   9.16,
   9.18,
   9.2,
   9.22,
   9.24,
   9.26,
   9.28,
   9.3,
   9.32,
   9.34,
   9.36,
   9.38,
   9.4,
   9.42,
   9.44,
   9.46,
   9.48,
   9.5,
   9.52,
   9.54,
   9.56,
   9.58,
   9.6,
   9.62,
   9.64,
   9.66,
   9.68,
   9.7,
   9.72,
   9.74,
   9.76,
   9.78,
   9.8,
   9.82,
   9.84,
   9.86,
   9.88,
   9.9,
   9.92,
   9.94,
   9.96,
   9.98,
   10,
   10.02,
   10.04,
   10.06,
   10.08,
   10.1,
   10.12,
   10.14,
   10.16,
   10.18,
   10.2,
   10.22,
   10.24,
   10.26,
   10.28,
   10.3,
   10.32,
   10.34,
   10.36,
   10.38,
   10.4,
   10.42,
   10.44,
   10.46,
   10.48,
   10.5,
   10.52,
   10.54,
   10.56,
   10.58,
   10.6,
   10.62,
   10.64,
   10.66,
   10.68,
   10.7,
   10.72,
   10.74,
   10.76,
   10.78,
   10.8,
   10.82,
   10.84,
   10.86,
   10.88,
   10.9,
   10.92,
   10.94,
   10.96,
   10.98,
   11,
   11.02,
   11.04,
   11.06,
   11.08,
   11.1,
   11.12,
   11.14,
   11.16,
   11.18,
   11.2,
   11.22,
   11.24,
   11.26,
   11.28,
   11.3,
   11.32,
   11.34,
   11.36,
   11.38,
   11.4,
   11.42,
   11.44,
   11.46,
   11.48,
   11.5,
   11.52,
   11.54,
   11.56,
   11.58,
   11.6,
   11.62,
   11.64,
   11.66,
   11.68,
   11.7,
   11.72,
   11.74,
   11.76,
   11.78,
   11.8,
   11.82,
   11.84,
   11.86,
   11.88,
   11.9,
   11.92,
   11.94,
   11.96,
   11.98,
   12,
   12.02,
   12.04,
   12.06,
   12.08,
   12.1,
   12.12,
   12.14,
   12.16,
   12.18,
   12.2,
   12.22,
   12.24,
   12.26,
   12.28,
   12.3,
   12.32,
   12.34,
   12.36,
   12.38,
   12.4,
   12.42,
   12.44,
   12.46,
   12.48,
   12.5,
   12.52,
   12.54,
   12.56,
   12.58,
   12.6,
   12.62,
   12.64,
   12.66,
   12.68,
   12.7,
   12.72,
   12.74,
   12.76,
   12.78,
   12.8,
   12.82,
   12.84,
   12.86,
   12.88,
   12.9,
   12.92,
   12.94,
   12.96,
   12.98,
   13,
   13.02,
   13.04,
   13.06,
   13.08,
   13.1,
   13.12,
   13.14,
   13.16,
   13.18,
   13.2,
   13.22,
   13.24,
   13.26,
   13.28,
   13.3,
   13.32,
   13.34,
   13.36,
   13.38,
   13.4,
   13.42,
   13.44,
   13.46,
   13.48,
   13.5,
   13.52,
   13.54,
   13.56,
   13.58,
   13.6,
   13.58731,
   13.64,
   13.66,
   13.68,
   13.7,
   13.72,
   13.74,
   13.76,
   13.78,
   13.8,
   13.82,
   13.84,
   13.86,
   13.88,
   13.9,
   13.92,
   13.94,
   13.96,
   13.98,
   14,
   14.02,
   14.04,
   14.06,
   14.08,
   14.1,
   14.12,
   14.14,
   14.16,
   14.18,
   14.2,
   14.22,
   14.24,
   14.26,
   14.28,
   14.3,
   14.32,
   14.34,
   14.36,
   14.38,
   14.4,
   14.42,
   14.44,
   14.46,
   14.48,
   14.5,
   14.52,
   14.54,
   14.56,
   14.58,
   14.6,
   14.62,
   14.64,
   14.66,
   14.68,
   14.7,
   14.72,
   14.74,
   14.76,
   14.78,
   14.8,
   14.82,
   14.84,
   14.86,
   14.88,
   14.9,
   14.92,
   14.94,
   14.96,
   14.98,
   15,
   15.02,
   15.04,
   15.06,
   15.08,
   15.1,
   15.12,
   15.14,
   15.16,
   15.18,
   15.2,
   15.22,
   15.24,
   15.26,
   15.28,
   15.3,
   15.32,
   15.34,
   15.36,
   15.38,
   15.4,
   15.42,
   15.44,
   15.46,
   15.48,
   15.5,
   15.52,
   15.54,
   15.56,
   15.58,
   15.6,
   15.62,
   15.64,
   15.66,
   15.68,
   15.7,
   15.72,
   15.74,
   15.76,
   15.78,
   15.8,
   15.82,
   15.84,
   15.86,
   15.88,
   15.9,
   15.92,
   15.94,
   15.96,
   15.98,
   16,
   16.02,
   16.04,
   16.06,
   16.08,
   16.1,
   16.12,
   16.14,
   16.16,
   16.18,
   16.2,
   16.22,
   16.24,
   16.26,
   16.28,
   16.3,
   16.32,
   16.34,
   16.36,
   16.38,
   16.4,
   16.42,
   16.44,
   16.46,
   16.48,
   16.5,
   16.52,
   16.54,
   16.56,
   16.58,
   16.6,
   16.62,
   16.64,
   16.66,
   16.68,
   16.7,
   16.72,
   16.74,
   16.76,
   16.78,
   16.8,
   16.82,
   16.84,
   16.86,
   16.88,
   16.9,
   16.92,
   16.94,
   16.96,
   16.98,
   17,
   17.02,
   17.04,
   17.06,
   17.08,
   17.1,
   17.12,
   17.14,
   17.16,
   17.18,
   17.2,
   17.22,
   17.24,
   17.26,
   17.28,
   17.3,
   17.32,
   17.34,
   17.36,
   17.38,
   17.4,
   17.42,
   17.44,
   17.46,
   17.48,
   17.5,
   17.52,
   17.54,
   17.56,
   17.58,
   17.6,
   17.62,
   17.64,
   17.66,
   17.68,
   17.7,
   17.72,
   17.74,
   17.76,
   17.78,
   17.8,
   17.82,
   17.84,
   17.86,
   17.88,
   17.9,
   17.92,
   17.94,
   17.96,
   17.98,
   18,
   18.02,
   18.04,
   18.06,
   18.08,
   18.1,
   18.12,
   18.14,
   18.16,
   18.18,
   18.2,
   18.22,
   18.24,
   18.26,
   18.28,
   18.3,
   18.32,
   18.34,
   18.36,
   18.38,
   18.4,
   18.42,
   18.44,
   18.46,
   18.48,
   18.5,
   18.52,
   18.54,
   18.56,
   18.58,
   18.6,
   18.62,
   18.64,
   18.66,
   18.68,
   18.7,
   18.72,
   18.74,
   18.76,
   18.78,
   18.8,
   18.82,
   18.84,
   18.86,
   18.88,
   18.9,
   18.92,
   18.94,
   18.96,
   18.98,
   19,
   19.02,
   19.04,
   19.06,
   19.08,
   19.1,
   19.12,
   19.14,
   19.16,
   19.18,
   19.2,
   19.22,
   19.24,
   19.26,
   19.28,
   19.3,
   19.32,
   19.34,
   19.36,
   19.38,
   19.4,
   19.42,
   19.44,
   19.46,
   19.48,
   19.5,
   19.52,
   19.54,
   19.56,
   19.58,
   19.6,
   19.62,
   19.64,
   19.66,
   19.68,
   19.7,
   19.72,
   19.74,
   19.76,
   19.78,
   19.8,
   19.82,
   19.84,
   19.86,
   19.88,
   19.9,
   19.92,
   19.94,
   19.96,
   19.98,
   20,
   20.02,
   20.04,
   20.06,
   20.08,
   20.1,
   20.12,
   20.14,
   20.16,
   20.18,
   20.2,
   20.22,
   20.24,
   20.26,
   20.28,
   20.3,
   20.32,
   20.34,
   20.36,
   20.38,
   20.4,
   20.42,
   20.44,
   20.46,
   20.48,
   20.5,
   20.52,
   20.54};
   Double_t _fy2[1028] = {
   51,
   53,
   53,
   56,
   58,
   61,
   61,
   62,
   63,
   65,
   67,
   67,
   67,
   69,
   71,
   73,
   73,
   77,
   80,
   82,
   87,
   88,
   91,
   96,
   97,
   98,
   101,
   100,
   102,
   101,
   101,
   104,
   104,
   106,
   105,
   106,
   109,
   113,
   116,
   115,
   115,
   119,
   119,
   123,
   128,
   133,
   137,
   139,
   143,
   148,
   152,
   152,
   163,
   166,
   169,
   171,
   172,
   176,
   181,
   188,
   193,
   199,
   203,
   211,
   215,
   217,
   224,
   231,
   243,
   248,
   257,
   259,
   267,
   268,
   275,
   284,
   293,
   300,
   310,
   313,
   317,
   327,
   335,
   340,
   351,
   362,
   373,
   383,
   396,
   411,
   421,
   431,
   446,
   448,
   463,
   478,
   493,
   507,
   521,
   533,
   556,
   566,
   578,
   593,
   611,
   624,
   636,
   653,
   675,
   699,
   715,
   741,
   748,
   768,
   787,
   800,
   818,
   849,
   868,
   885,
   903,
   925,
   948,
   977,
   1000,
   1022,
   1051,
   1068,
   1092,
   1118,
   1151,
   1178,
   1209,
   1231,
   1262,
   1297,
   1322,
   1352,
   1372,
   1403,
   1429,
   1458,
   1495,
   1534,
   1574,
   1607,
   1645,
   1689,
   1737,
   1782,
   1827,
   1875,
   1928,
   1973,
   2017,
   2061,
   2114,
   2178,
   2233,
   2296,
   2353,
   2418,
   2487,
   2547,
   2627,
   2697,
   2778,
   2869,
   2955,
   3024,
   3116,
   3190,
   3278,
   3365,
   3441,
   3513,
   3602,
   3686,
   3770,
   3850,
   3950,
   4047,
   4167,
   4276,
   4405,
   4518,
   4615,
   4726,
   4830,
   4952,
   5062,
   5177,
   5292,
   5436,
   5562,
   5694,
   5794,
   5913,
   6044,
   6157,
   6278,
   6413,
   6574,
   6729,
   6883,
   7037,
   7205,
   7348,
   7534,
   7707,
   7864,
   8035,
   8224,
   8418,
   8609,
   8804,
   9017,
   9232,
   9398,
   9611,
   9854,
   10111,
   10344,
   10591,
   10858,
   11149,
   11426,
   11714,
   11995,
   12291,
   12612,
   12903,
   13212,
   13498,
   13846,
   14224,
   14565,
   14937,
   15343,
   15704,
   16151,
   16565,
   16959,
   17384,
   17827,
   18308,
   18794,
   19258,
   19764,
   20277,
   20777,
   21301,
   21887,
   22460,
   23046,
   23601,
   24225,
   24827,
   25461,
   26115,
   26808,
   27493,
   28244,
   28934,
   29653,
   30437,
   31152,
   31922,
   32682,
   33481,
   34224,
   35104,
   35959,
   36859,
   37788,
   38642,
   39606,
   40563,
   41559,
   42607,
   43596,
   44546,
   45611,
   46714,
   47782,
   48927,
   50054,
   51291,
   52527,
   53747,
   55044,
   56250,
   57584,
   58915,
   60271,
   61677,
   62976,
   64341,
   65661,
   66977,
   68260,
   69505,
   70666,
   71897,
   73024,
   74048,
   74997,
   75994,
   76908,
   77651,
   78363,
   78948,
   79656,
   80218,
   80577,
   80971,
   81325,
   81644,
   81943,
   82199,
   82521,
   82904,
   83339,
   83861,
   84410,
   84957,
   85588,
   86382,
   87260,
   88222,
   89228,
   90548,
   91831,
   93095,
   94562,
   96190,
   97895,
   99769,
   101750,
   103912,
   106108,
   108492,
   110858,
   113298,
   115992,
   118836,
   121747,
   124761,
   127734,
   131008,
   134300,
   137875,
   141487,
   145061,
   148715,
   152542,
   156407,
   160353,
   164449,
   168713,
   172989,
   177468,
   181921,
   186584,
   191277,
   196164,
   201067,
   206137,
   211410,
   216721,
   222254,
   227781,
   233549,
   239573,
   245669,
   251939,
   258432,
   265079,
   271855,
   278739,
   285936,
   293097,
   300425,
   308308,
   316184,
   324264,
   332702,
   340923,
   349525,
   358445,
   367548,
   377007,
   386442,
   396378,
   406475,
   416765,
   427468,
   438359,
   449552,
   460932,
   472701,
   484645,
   497133,
   509741,
   523126,
   536133,
   549703,
   563628,
   577999,
   592591,
   607835,
   623282,
   638912,
   655093,
   671636,
   688526,
   705810,
   723899,
   742139,
   760893,
   780099,
   799779,
   820121,
   841003,
   862651,
   885034,
   907624,
   930699,
   953874,
   977817,
   1002769,
   1028325,
   1054175,
   1080214,
   1107356,
   1134985,
   1163492,
   1192310,
   1221784,
   1252029,
   1282393,
   1313874,
   1346195,
   1378462,
   1411663,
   1445512,
   1480045,
   1514989,
   1550080,
   1585989,
   1621846,
   1658513,
   1694795,
   1731630,
   1768381,
   1806233,
   1844216,
   1881767,
   1919954,
   1958469,
   1997287,
   2036761,
   2076778,
   2116656,
   2157243,
   2198210,
   2239529,
   2281862,
   2325263,
   2369535,
   2415103,
   2461291,
   2509146,
   2557896,
   2607562,
   2658976,
   2711877,
   2766420,
   2822313,
   2880527,
   2940152,
   3002803,
   3067166,
   3132746,
   3200508,
   3270728,
   3342978,
   3417209,
   3494581,
   3573982,
   3656536,
   3741071,
   3828387,
   3917700,
   4009598,
   4104072,
   4201208,
   4301064,
   4404077,
   4509596,
   4617661,
   4729059,
   4842795,
   4959931,
   5079144,
   5201465,
   5326959,
   5456187,
   5588290,
   5723320,
   5860971,
   6003226,
   6147941,
   6296223,
   6448082,
   6603364,
   6761734,
   6924428,
   7090025,
   7259503,
   7432472,
   7608783,
   7789683,
   7973495,
   8162636,
   8353325,
   8549441,
   8747401,
   8949375,
   9154563,
   9363339,
   9575473,
   9791125,
   1.00098e+07,
   1.023234e+07,
   1.045655e+07,
   1.068282e+07,
   1.091254e+07,
   1.114505e+07,
   1.137858e+07,
   1.161531e+07,
   1.185489e+07,
   1.209535e+07,
   1.233857e+07,
   1.258336e+07,
   1.28327e+07,
   1.308302e+07,
   1.333705e+07,
   1.359264e+07,
   1.385056e+07,
   1.411276e+07,
   1.43782e+07,
   1.464696e+07,
   1.491763e+07,
   1.51933e+07,
   1.547339e+07,
   1.575684e+07,
   1.604547e+07,
   1.633802e+07,
   1.663583e+07,
   1.693702e+07,
   1.724562e+07,
   1.755826e+07,
   1.787774e+07,
   1.820379e+07,
   1.853444e+07,
   1.887434e+07,
   1.922035e+07,
   1.957402e+07,
   1.993412e+07,
   2.029983e+07,
   2.067584e+07,
   2.106037e+07,
   2.145177e+07,
   2.185309e+07,
   2.226142e+07,
   2.267838e+07,
   2.310636e+07,
   2.354e+07,
   2.398397e+07,
   2.443619e+07,
   2.489774e+07,
   2.536734e+07,
   2.58472e+07,
   2.633433e+07,
   2.683086e+07,
   2.733452e+07,
   2.784774e+07,
   2.836587e+07,
   2.889049e+07,
   2.941794e+07,
   2.994837e+07,
   3.047978e+07,
   3.101046e+07,
   3.153764e+07,
   3.206264e+07,
   3.258266e+07,
   3.309354e+07,
   3.359821e+07,
   3.409293e+07,
   3.458382e+07,
   3.506429e+07,
   3.553754e+07,
   3.600404e+07,
   3.646524e+07,
   3.691903e+07,
   3.736808e+07,
   3.781655e+07,
   3.825977e+07,
   3.87017e+07,
   3.914338e+07,
   3.958375e+07,
   4.002299e+07,
   4.046409e+07,
   4.090504e+07,
   4.134621e+07,
   4.178734e+07,
   4.223226e+07,
   4.268034e+07,
   4.313272e+07,
   4.358441e+07,
   4.40418e+07,
   4.450022e+07,
   4.496169e+07,
   4.542809e+07,
   4.589658e+07,
   4.636675e+07,
   4.684056e+07,
   4.731783e+07,
   4.779721e+07,
   4.828383e+07,
   4.876671e+07,
   4.925348e+07,
   4.97416e+07,
   5.023092e+07,
   5.072176e+07,
   5.121236e+07,
   5.170177e+07,
   5.219334e+07,
   5.268416e+07,
   5.317055e+07,
   5.365474e+07,
   5.413504e+07,
   5.461536e+07,
   5.509062e+07,
   5.556224e+07,
   5.602838e+07,
   5.648847e+07,
   5.694662e+07,
   5.740083e+07,
   5.784793e+07,
   5.828382e+07,
   5.871434e+07,
   5.913674e+07,
   5.954918e+07,
   5.994952e+07,
   6.033679e+07,
   6.071358e+07,
   6.107925e+07,
   6.143391e+07,
   6.177557e+07,
   6.210128e+07,
   6.241554e+07,
   6.271659e+07,
   6.300178e+07,
   6.326995e+07,
   6.352228e+07,
   6.375984e+07,
   6.398237e+07,
   6.418667e+07,
   6.437595e+07,
   6.455242e+07,
   6.471061e+07,
   6.485537e+07,
   6.498306e+07,
   6.509186e+07,
   6.51877e+07,
   6.526517e+07,
   6.532803e+07,
   6.537477e+07,
   6.540648e+07,
   6.586908e+07,
   6.542279e+07,
   6.540836e+07,
   6.537608e+07,
   6.532976e+07,
   6.526804e+07,
   6.518976e+07,
   6.510158e+07,
   6.499624e+07,
   6.487686e+07,
   6.474321e+07,
   6.459565e+07,
   6.443038e+07,
   6.424911e+07,
   6.405471e+07,
   6.384376e+07,
   6.361796e+07,
   6.337554e+07,
   6.31174e+07,
   6.284334e+07,
   6.255085e+07,
   6.224673e+07,
   6.192795e+07,
   6.159591e+07,
   6.125096e+07,
   6.089246e+07,
   6.052386e+07,
   6.014352e+07,
   5.975456e+07,
   5.935498e+07,
   5.894697e+07,
   5.85281e+07,
   5.810017e+07,
   5.766408e+07,
   5.722109e+07,
   5.676948e+07,
   5.631343e+07,
   5.585031e+07,
   5.538119e+07,
   5.490818e+07,
   5.442895e+07,
   5.394845e+07,
   5.346041e+07,
   5.297123e+07,
   5.248012e+07,
   5.198482e+07,
   5.148717e+07,
   5.098648e+07,
   5.048254e+07,
   4.997371e+07,
   4.946243e+07,
   4.8949e+07,
   4.843146e+07,
   4.790747e+07,
   4.738114e+07,
   4.684928e+07,
   4.631322e+07,
   4.577336e+07,
   4.522773e+07,
   4.467606e+07,
   4.412144e+07,
   4.356051e+07,
   4.29968e+07,
   4.242814e+07,
   4.185591e+07,
   4.128077e+07,
   4.070106e+07,
   4.012049e+07,
   3.953965e+07,
   3.896083e+07,
   3.838134e+07,
   3.780489e+07,
   3.723019e+07,
   3.665514e+07,
   3.608279e+07,
   3.551167e+07,
   3.494392e+07,
   3.437778e+07,
   3.381451e+07,
   3.32544e+07,
   3.269689e+07,
   3.214389e+07,
   3.159354e+07,
   3.104571e+07,
   3.049972e+07,
   2.99551e+07,
   2.941252e+07,
   2.887052e+07,
   2.833035e+07,
   2.779064e+07,
   2.724979e+07,
   2.671046e+07,
   2.616969e+07,
   2.562639e+07,
   2.508027e+07,
   2.452992e+07,
   2.397785e+07,
   2.342448e+07,
   2.286758e+07,
   2.230855e+07,
   2.174892e+07,
   2.118952e+07,
   2.063111e+07,
   2.007429e+07,
   1.952041e+07,
   1.897218e+07,
   1.842755e+07,
   1.788914e+07,
   1.735604e+07,
   1.682994e+07,
   1.631021e+07,
   1.579826e+07,
   1.529464e+07,
   1.479792e+07,
   1.431107e+07,
   1.383299e+07,
   1.336477e+07,
   1.290564e+07,
   1.245719e+07,
   1.201842e+07,
   1.158835e+07,
   1.116859e+07,
   1.07602e+07,
   1.03622e+07,
   9973719,
   9596836,
   9230706,
   8874181,
   8526507,
   8189447,
   7863244,
   7547494,
   7242265,
   6946426,
   6660278,
   6384699,
   6118171,
   5860544,
   5612662,
   5373258,
   5142510,
   4920270,
   4705974,
   4499554,
   4301003,
   4110301,
   3926695,
   3750985,
   3582352,
   3420685,
   3264926,
   3116141,
   2973221,
   2835822,
   2704200,
   2578095,
   2457400,
   2342021,
   2232173,
   2126379,
   2026040,
   1929626,
   1837630,
   1749948,
   1666140,
   1586018,
   1509809,
   1436807,
   1367033,
   1300952,
   1237728,
   1177345,
   1119539,
   1064669,
   1012282,
   961932,
   914254,
   869065,
   826072,
   784414,
   745051,
   707548,
   671516,
   637517,
   605296,
   574900,
   545877,
   518091,
   491883,
   466928,
   442817,
   420008,
   398640,
   378000,
   358727,
   339892,
   322367,
   305671,
   289611,
   274308,
   259980,
   246482,
   233481,
   221371,
   209731,
   198769,
   188210,
   178257,
   168823,
   159891,
   151188,
   143119,
   135463,
   128230,
   121414,
   114880,
   108677,
   102725,
   97233,
   91975,
   87008,
   82282,
   77746,
   73616,
   69555,
   65661,
   62122,
   58800,
   55550,
   52442,
   49620,
   46881,
   44298,
   41750,
   39441,
   37270,
   35272,
   33189,
   31254,
   29461,
   27796,
   26276,
   24768,
   23322,
   21956,
   20687,
   19463,
   18313,
   17256,
   16308,
   15383,
   14468,
   13622,
   12782,
   11984,
   11289,
   10617,
   9974,
   9393,
   8790,
   8292,
   7790,
   7328,
   6838,
   6426,
   6034,
   5682,
   5331,
   5001,
   4709,
   4406,
   4156,
   3864,
   3639,
   3411,
   3201,
   2993,
   2820,
   2654,
   2487,
   2334,
   2164,
   2036,
   1893,
   1765,
   1638,
   1527,
   1412,
   1318,
   1224,
   1148,
   1062,
   991,
   927,
   864,
   798,
   724,
   677,
   626,
   575,
   526,
   490,
   448,
   413,
   382,
   352,
   312,
   281,
   253,
   234,
   211,
   195,
   175,
   159,
   152,
   135,
   121,
   107,
   98,
   85,
   76,
   65,
   54,
   46,
   42,
   37,
   31,
   29,
   27,
   24,
   21,
   18,
   14,
   10,
   7,
   5,
   5,
   3,
   2,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   0};
   graph = new TGraph(1028,_fx2,_fy2);
   graph->SetName("");
   graph->SetTitle("");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(9);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","",1028,0,25);
   Graph_Graph2->SetMinimum(0);
   Graph_Graph2->SetMaximum(7.196507e+07);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph2->SetLineColor(ci);
   Graph_Graph2->GetXaxis()->SetLabelFont(42);
   Graph_Graph2->GetXaxis()->SetTitleOffset(1);
   Graph_Graph2->GetXaxis()->SetTitleFont(42);
   Graph_Graph2->GetYaxis()->SetLabelFont(42);
   Graph_Graph2->GetYaxis()->SetTitleFont(42);
   Graph_Graph2->GetZaxis()->SetLabelFont(42);
   Graph_Graph2->GetZaxis()->SetTitleOffset(1);
   Graph_Graph2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph2);
   
   graph->Draw(" c");
   
   Double_t _fx3[588] = {
   0,
   0.02,
   0.04,
   0.06,
   0.08,
   0.1,
   0.12,
   0.14,
   0.16,
   0.18,
   0.2,
   0.22,
   0.24,
   0.26,
   0.28,
   0.3,
   0.32,
   0.34,
   0.36,
   0.38,
   0.4,
   0.42,
   0.44,
   0.46,
   0.48,
   0.5,
   0.52,
   0.54,
   0.56,
   0.58,
   0.6,
   0.62,
   0.64,
   0.66,
   0.68,
   0.7,
   0.72,
   0.74,
   0.76,
   0.78,
   0.8,
   0.82,
   0.84,
   0.86,
   0.88,
   0.9,
   0.92,
   0.94,
   0.96,
   0.98,
   1,
   1.02,
   1.04,
   1.06,
   1.08,
   1.1,
   1.12,
   1.14,
   1.16,
   1.18,
   1.2,
   1.22,
   1.24,
   1.26,
   1.28,
   1.3,
   1.32,
   1.34,
   1.36,
   1.38,
   1.4,
   1.42,
   1.44,
   1.46,
   1.48,
   1.5,
   1.52,
   1.54,
   1.56,
   1.58,
   1.6,
   1.62,
   1.64,
   1.66,
   1.68,
   1.7,
   1.72,
   1.74,
   1.76,
   1.78,
   1.8,
   1.82,
   1.84,
   1.86,
   1.88,
   1.9,
   1.92,
   1.94,
   1.96,
   1.98,
   2,
   2.02,
   2.04,
   2.06,
   2.08,
   2.1,
   2.12,
   2.14,
   2.16,
   2.18,
   2.2,
   2.22,
   2.24,
   2.26,
   2.28,
   2.3,
   2.32,
   2.34,
   2.36,
   2.38,
   2.4,
   2.42,
   2.44,
   2.46,
   2.48,
   2.5,
   2.52,
   2.54,
   2.56,
   2.58,
   2.6,
   2.62,
   2.64,
   2.66,
   2.68,
   2.7,
   2.72,
   2.74,
   2.76,
   2.78,
   2.8,
   2.82,
   2.84,
   2.86,
   2.88,
   2.9,
   2.92,
   2.94,
   2.96,
   2.98,
   3,
   3.02,
   3.04,
   3.06,
   3.08,
   3.1,
   3.12,
   3.14,
   3.16,
   3.18,
   3.2,
   3.22,
   3.24,
   3.26,
   3.28,
   3.3,
   3.32,
   3.34,
   3.36,
   3.38,
   3.4,
   3.42,
   3.44,
   3.46,
   3.48,
   3.5,
   3.52,
   3.54,
   3.56,
   3.58,
   3.6,
   3.62,
   3.64,
   3.66,
   3.68,
   3.7,
   3.72,
   3.74,
   3.76,
   3.78,
   3.8,
   3.82,
   3.84,
   3.86,
   3.88,
   3.9,
   3.92,
   3.94,
   3.96,
   3.98,
   4,
   4.02,
   4.04,
   4.06,
   4.08,
   4.1,
   4.12,
   4.14,
   4.16,
   4.18,
   4.2,
   4.22,
   4.24,
   4.26,
   4.28,
   4.3,
   4.32,
   4.34,
   4.36,
   4.38,
   4.4,
   4.42,
   4.44,
   4.46,
   4.48,
   4.5,
   4.52,
   4.54,
   4.56,
   4.58,
   4.6,
   4.62,
   4.64,
   4.66,
   4.68,
   4.7,
   4.72,
   4.74,
   4.76,
   4.78,
   4.8,
   4.82,
   4.84,
   4.86,
   4.88,
   4.9,
   4.92,
   4.94,
   4.96,
   4.98,
   5,
   5.02,
   5.04,
   5.06,
   5.08,
   5.1,
   5.12,
   5.14,
   5.16,
   5.18,
   5.2,
   5.22,
   5.24,
   5.26,
   5.28,
   5.3,
   5.32,
   5.34,
   5.36,
   5.38,
   5.4,
   5.42,
   5.44,
   5.46,
   5.48,
   5.5,
   5.52,
   5.54,
   5.56,
   5.58,
   5.6,
   5.62,
   5.64,
   5.66,
   5.68,
   5.7,
   5.72,
   5.74,
   5.76,
   5.78,
   5.8,
   5.82,
   5.84,
   5.86,
   5.88,
   5.9,
   5.92,
   5.94,
   5.96,
   5.98,
   6,
   6.02,
   6.04,
   6.06,
   6.08,
   6.1,
   6.12,
   6.14,
   6.16,
   6.18,
   6.2,
   6.22,
   6.24,
   6.26,
   6.28,
   6.3,
   6.32,
   6.34,
   6.36,
   6.38,
   6.4,
   6.42,
   6.44,
   6.46,
   6.48,
   6.5,
   6.52,
   6.54,
   6.56,
   6.58,
   6.6,
   6.62,
   6.64,
   6.66,
   6.68,
   6.7,
   6.72,
   6.74,
   6.76,
   6.78,
   6.8,
   6.82,
   6.84,
   6.86,
   6.88,
   6.9,
   6.92,
   6.94,
   6.96,
   6.98,
   7,
   7.02,
   7.04,
   7.06,
   7.08,
   7.1,
   7.12,
   7.14,
   7.16,
   7.18,
   7.2,
   7.22,
   7.24,
   7.26,
   7.28,
   7.3,
   7.32,
   7.34,
   7.36,
   7.38,
   7.4,
   7.42,
   7.44,
   7.46,
   7.48,
   7.5,
   7.52,
   7.54,
   7.56,
   7.58,
   7.6,
   7.62,
   7.64,
   7.66,
   7.68,
   7.7,
   7.72,
   7.74,
   7.76,
   7.78,
   7.8,
   7.82,
   7.84,
   7.86,
   7.88,
   7.9,
   7.92,
   7.94,
   7.96,
   7.98,
   8,
   8.02,
   8.04,
   8.06,
   8.08,
   8.1,
   8.12,
   8.14,
   8.16,
   8.18,
   8.2,
   8.22,
   8.24,
   8.26,
   8.28,
   8.3,
   8.32,
   8.34,
   8.36,
   8.38,
   8.4,
   8.42,
   8.44,
   8.46,
   8.48,
   8.5,
   8.52,
   8.54,
   8.56,
   8.58,
   8.6,
   8.62,
   8.64,
   8.66,
   8.68,
   8.7,
   8.72,
   8.74,
   8.76,
   8.78,
   8.8,
   8.82,
   8.84,
   8.86,
   8.88,
   8.9,
   8.92,
   8.94,
   8.96,
   8.98,
   9,
   9.02,
   9.04,
   9.06,
   9.08,
   9.1,
   9.12,
   9.14,
   9.16,
   9.18,
   9.2,
   9.22,
   9.24,
   9.26,
   9.28,
   9.3,
   9.32,
   9.34,
   9.36,
   9.38,
   9.4,
   9.42,
   9.44,
   9.46,
   9.48,
   9.5,
   9.52,
   9.54,
   9.56,
   9.58,
   9.6,
   9.62,
   9.64,
   9.66,
   9.68,
   9.7,
   9.72,
   9.74,
   9.76,
   9.78,
   9.8,
   9.82,
   9.84,
   9.86,
   9.88,
   9.9,
   9.92,
   9.94,
   9.96,
   9.98,
   10,
   10.02,
   10.04,
   10.06,
   10.08,
   10.1,
   10.12,
   10.14,
   10.16,
   10.18,
   10.2,
   10.22,
   10.24,
   10.26,
   10.28,
   10.3,
   10.32,
   10.34,
   10.36,
   10.38,
   10.4,
   10.42,
   10.44,
   10.46,
   10.48,
   10.5,
   10.52,
   10.54,
   10.56,
   10.58,
   10.6,
   10.62,
   10.64,
   10.66,
   10.68,
   10.7,
   10.72,
   10.72809,
   10.76,
   10.78,
   10.8,
   10.82,
   10.84,
   10.86,
   10.88,
   10.9,
   10.92,
   10.94,
   10.96,
   10.98,
   11,
   11.02,
   11.04,
   11.06,
   11.05026,
   11.1,
   11.12,
   11.14,
   11.16,
   11.18,
   11.2,
   11.22,
   11.24,
   11.26,
   11.28,
   11.3,
   11.32,
   11.34,
   11.36,
   11.38,
   11.4,
   11.42,
   11.44,
   11.46,
   11.48,
   11.5,
   11.52,
   11.54,
   11.56,
   11.58,
   11.6,
   11.62,
   11.64,
   11.66,
   11.68,
   11.7,
   11.72,
   11.74};
   Double_t _fy3[588] = {
   51,
   54,
   54,
   55,
   55,
   56,
   59,
   59,
   59,
   61,
   63,
   66,
   67,
   68,
   70,
   79,
   82,
   84,
   84,
   88,
   89,
   92,
   96,
   97,
   99,
   102,
   108,
   116,
   120,
   122,
   122,
   131,
   133,
   134,
   137,
   144,
   149,
   149,
   153,
   160,
   161,
   162,
   169,
   173,
   179,
   184,
   185,
   192,
   200,
   205,
   211,
   226,
   234,
   241,
   250,
   259,
   270,
   282,
   290,
   297,
   303,
   305,
   318,
   319,
   334,
   343,
   354,
   368,
   381,
   397,
   411,
   420,
   435,
   450,
   475,
   486,
   499,
   517,
   547,
   570,
   590,
   611,
   632,
   647,
   663,
   685,
   706,
   736,
   760,
   782,
   807,
   836,
   855,
   876,
   912,
   937,
   964,
   996,
   1028,
   1068,
   1109,
   1140,
   1177,
   1207,
   1231,
   1279,
   1313,
   1351,
   1387,
   1440,
   1482,
   1518,
   1568,
   1619,
   1659,
   1725,
   1770,
   1835,
   1900,
   1964,
   2024,
   2086,
   2142,
   2214,
   2278,
   2357,
   2445,
   2521,
   2596,
   2690,
   2772,
   2852,
   2950,
   3039,
   3136,
   3228,
   3327,
   3419,
   3545,
   3647,
   3744,
   3870,
   3997,
   4133,
   4248,
   4396,
   4522,
   4641,
   4787,
   4927,
   5090,
   5261,
   5425,
   5586,
   5774,
   5914,
   6120,
   6305,
   6517,
   6711,
   6941,
   7190,
   7425,
   7660,
   7901,
   8136,
   8388,
   8629,
   8884,
   9161,
   9414,
   9688,
   9990,
   10244,
   10487,
   10798,
   11120,
   11362,
   11641,
   11913,
   12156,
   12451,
   12743,
   13075,
   13368,
   13683,
   14001,
   14280,
   14577,
   14877,
   15229,
   15588,
   15899,
   16259,
   16634,
   17009,
   17424,
   17852,
   18312,
   18835,
   19249,
   19853,
   20395,
   20923,
   21507,
   22161,
   22776,
   23469,
   24217,
   24967,
   25761,
   26641,
   27513,
   28335,
   29207,
   30158,
   31165,
   32150,
   33143,
   34168,
   35262,
   36398,
   37604,
   38790,
   40035,
   41335,
   42696,
   44048,
   45450,
   46968,
   48385,
   49908,
   51465,
   53079,
   54694,
   56426,
   58183,
   59964,
   61753,
   63725,
   65736,
   67737,
   69826,
   72015,
   74268,
   76557,
   78943,
   81439,
   83976,
   86615,
   89246,
   91878,
   94646,
   97605,
   100537,
   103519,
   106732,
   110030,
   113447,
   116975,
   120539,
   124118,
   127886,
   131896,
   135918,
   140130,
   144507,
   148927,
   153540,
   158256,
   163057,
   168092,
   173259,
   178606,
   184129,
   189713,
   195335,
   201168,
   207122,
   213358,
   219898,
   226419,
   233081,
   239612,
   246351,
   252970,
   259769,
   266425,
   272981,
   279471,
   285787,
   291992,
   297586,
   303262,
   308628,
   313865,
   318881,
   323609,
   328035,
   332211,
   336099,
   339848,
   343166,
   346559,
   349793,
   353132,
   356610,
   360194,
   363989,
   368144,
   372290,
   377076,
   382183,
   387458,
   393243,
   399538,
   406341,
   413890,
   422127,
   430662,
   440175,
   450139,
   461046,
   472573,
   484525,
   497418,
   510750,
   524832,
   539679,
   554881,
   571167,
   587896,
   605710,
   623913,
   642820,
   662416,
   682676,
   703706,
   725763,
   748090,
   771591,
   795389,
   820098,
   845602,
   872405,
   899756,
   927870,
   956841,
   986843,
   1018139,
   1050064,
   1082507,
   1116325,
   1151302,
   1187189,
   1224437,
   1262320,
   1301650,
   1342377,
   1384267,
   1427414,
   1471797,
   1517900,
   1565315,
   1614251,
   1664508,
   1716150,
   1769418,
   1824588,
   1881140,
   1939873,
   1999786,
   2062767,
   2126832,
   2192167,
   2259748,
   2329264,
   2400757,
   2474938,
   2550827,
   2628964,
   2709326,
   2792565,
   2878298,
   2966283,
   3057475,
   3151427,
   3247889,
   3347330,
   3449796,
   3555145,
   3663923,
   3775374,
   3890409,
   4008581,
   4130346,
   4255285,
   4383711,
   4516172,
   4653509,
   4793566,
   4937644,
   5086224,
   5238862,
   5396148,
   5557164,
   5724102,
   5895053,
   6071016,
   6252286,
   6438714,
   6629612,
   6825881,
   7028952,
   7237196,
   7451344,
   7671273,
   7897371,
   8129612,
   8368700,
   8613868,
   8866678,
   9125815,
   9391906,
   9664944,
   9945079,
   1.023253e+07,
   1.052781e+07,
   1.083119e+07,
   1.114264e+07,
   1.146244e+07,
   1.178942e+07,
   1.212585e+07,
   1.247147e+07,
   1.282405e+07,
   1.318708e+07,
   1.355908e+07,
   1.3942e+07,
   1.433471e+07,
   1.473757e+07,
   1.515092e+07,
   1.55743e+07,
   1.600868e+07,
   1.645505e+07,
   1.691184e+07,
   1.738136e+07,
   1.786287e+07,
   1.835799e+07,
   1.886481e+07,
   1.938425e+07,
   1.991632e+07,
   2.046507e+07,
   2.102487e+07,
   2.160096e+07,
   2.219215e+07,
   2.279906e+07,
   2.342449e+07,
   2.406511e+07,
   2.472252e+07,
   2.539783e+07,
   2.609252e+07,
   2.680448e+07,
   2.753867e+07,
   2.829226e+07,
   2.906786e+07,
   2.986288e+07,
   3.06807e+07,
   3.152249e+07,
   3.238646e+07,
   3.327681e+07,
   3.419102e+07,
   3.513081e+07,
   3.609955e+07,
   3.709593e+07,
   3.812054e+07,
   3.917523e+07,
   4.025786e+07,
   4.137426e+07,
   4.252264e+07,
   4.370497e+07,
   4.492257e+07,
   4.617715e+07,
   4.746722e+07,
   4.879844e+07,
   5.016686e+07,
   5.158217e+07,
   5.304027e+07,
   5.454354e+07,
   5.609086e+07,
   5.768329e+07,
   5.931538e+07,
   6.098907e+07,
   6.269789e+07,
   6.443922e+07,
   6.62016e+07,
   6.797944e+07,
   6.976756e+07,
   7.156135e+07,
   7.335664e+07,
   7.514943e+07,
   7.694407e+07,
   7.873879e+07,
   8.054e+07,
   8.234095e+07,
   8.414999e+07,
   8.597313e+07,
   8.780507e+07,
   8.96587e+07,
   9.152856e+07,
   9.342122e+07,
   9.534287e+07,
   9.729424e+07,
   9.927207e+07,
   1.012819e+08,
   1.033268e+08,
   1.054009e+08,
   1.0752e+08,
   1.096736e+08,
   1.118681e+08,
   1.140982e+08,
   1.163653e+08,
   1.186736e+08,
   1.210253e+08,
   1.234124e+08,
   1.258429e+08,
   1.283178e+08,
   1.308274e+08,
   1.333784e+08,
   1.359693e+08,
   1.386006e+08,
   1.412779e+08,
   1.439907e+08,
   1.467434e+08,
   1.495334e+08,
   1.523547e+08,
   1.552161e+08,
   1.581089e+08,
   1.612059e+08,
   1.639892e+08,
   1.669768e+08,
   1.699868e+08,
   1.730281e+08,
   1.760909e+08,
   1.79179e+08,
   1.822761e+08,
   1.853888e+08,
   1.885129e+08,
   1.916443e+08,
   1.947784e+08,
   1.979097e+08,
   2.010344e+08,
   2.04149e+08,
   2.072553e+08,
   2.103454e+08,
   2.136893e+08,
   2.164631e+08,
   2.194868e+08,
   2.224822e+08,
   2.254478e+08,
   2.283828e+08,
   2.312785e+08,
   2.341361e+08,
   2.369603e+08,
   2.397363e+08,
   2.424692e+08,
   2.451478e+08,
   2.477684e+08,
   2.50327e+08,
   2.52818e+08,
   2.552376e+08,
   2.575792e+08,
   2.598383e+08,
   2.620162e+08,
   2.641025e+08,
   2.660951e+08,
   2.679901e+08,
   2.697823e+08,
   2.71477e+08,
   2.730616e+08,
   2.745384e+08,
   2.759034e+08,
   2.771573e+08,
   2.782897e+08,
   2.793008e+08,
   2.801947e+08,
   2.809652e+08,
   2.816165e+08,
   2.821422e+08};
   graph = new TGraph(588,_fx3,_fy3);
   graph->SetName("");
   graph->SetTitle("");
   graph->SetFillStyle(1000);
   graph->SetLineColor(3);
   graph->SetLineWidth(3);
   graph->SetMarkerColor(3);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","",588,0,25);
   Graph_Graph3->SetMinimum(45.9);
   Graph_Graph3->SetMaximum(3.103564e+08);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph3->SetLineColor(ci);
   Graph_Graph3->GetXaxis()->SetLabelFont(42);
   Graph_Graph3->GetXaxis()->SetTitleOffset(1);
   Graph_Graph3->GetXaxis()->SetTitleFont(42);
   Graph_Graph3->GetYaxis()->SetLabelFont(42);
   Graph_Graph3->GetYaxis()->SetTitleFont(42);
   Graph_Graph3->GetZaxis()->SetLabelFont(42);
   Graph_Graph3->GetZaxis()->SetTitleOffset(1);
   Graph_Graph3->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph3);
   
   graph->Draw(" c");
   
   TLegend *leg = new TLegend(0.5515464,0.7075163,0.9884021,0.8986928,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.03921568);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("","Applied Field 49.8 kV/cm","lp");
   entry->SetLineColor(1);
   entry->SetLineStyle(9);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("","Applied Field 51.0 kV/cm","lp");

   ci = TColor::GetColor("#ff0066");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("","Applied Field 51.8 kV/cm","lp");
   entry->SetLineColor(3);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(3);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   ss->Modified();
   ss->cd();
   ss->SetSelected(ss);
}

